Unexpected curves arising from special line arrangements

In a recent paper arXiv:1602.02300v2, Cook II, Harbourne, Migliore and Nagel related the splitting type of a line arrangement in the projective plane to the number of conditions imposed by a general fat point of multiplicity $j$ to the linear system of curves of degree $j+1$ passing through the configuration of points dual to the given arrangement. If the number of conditions is less than the expected, we say that the configuration of points admits unexpected curves. In this paper, we characterize supersolvable line arrangements whose dual configuration admits unexpected curves and we provide other infinite families of line arrangements with this property.

==> anc/Singular_code.txt <==
/*
Type:

ePoints( your_list, upper_bound_for_multiplicity_in_fat_point);

to get the numbers a_Z and b_Z
*/
LIB "primdec.lib";
option(redSB);
//create ideal of the point (pp:qq:rr)
proc rdideal(number pp, number qq, number rr) {
	matrix m[2][3]=pp,qq,rr,x,y,z;
	ideal I=minor(m,2);
	I=std(I);
	return(I);
}
//create random hyperplane
proc rlin() {
  poly f=random(0,500)*x+random(0,500)*y+random(0,500)*z;
  return(ideal(f));
}
//equation of line passing through 2 points
proc line(ideal I1,ideal I2){
	I1=intersect(I1,I2);
	I1=std(I1);
return(I1[1]);
}
//Hilbert function
proc HFce(ideal I, int t) {
  def @r=basering;
  int n=nvars(basering)-1; 
  int @char=char(basering); 
  ring @R=(@char,e),(x(0..n)),dp; 
  if(minpoly!=0){
	  execute(s)};
  map F1=@r,x(0..n); 
  ideal I=F1(I); 
  I=lead(std(I));
  ideal M=x(0);
  for (int i=1;i<=n;i++) {
    M=M+ideal(x(i));
  }
  ideal SS;
  for (i=1;i<=size(I);i++) {
    if (deg(I[i])<=t) {
      SS=SS+I[i]*M^(t-deg(I[i]));
    }
  }
  SS=interred(SS);
  return(size(SS));
}
//main procedure, calculate the numbers a_Z and b_Z, the splitting type of configuration
proc ePoints(list L,int range){
	int i,j;
	ideal Q=1;
	//ideal of the points in set Z
	for(i=1;i<=(size(L) div 3);i++){
		Q=intersect(Q,rdideal(L[3*i-2],L[3*i-1],L[3*i]));
	}
	Q=std(Q);
	"number of points:"+string(mult(Q));
	//fat point
	ideal J=rlin(),rlin();
	ideal K;
	number b=100;
	number a=100;
	//searching for splitting type
	for(j=1;j<=range;j++){
		K=intersect(Q,J^j);
		K=std(K);
		if(deg(K[1])-j==1){
			a=min(a,j);
		}
		if(binomial(j+3,2)-binomial(j+1,2)-mult(Q)-HFce(K,j+1)>=0){
			b=min(b,j);
		}
		string(j)+" step out of "+string(range);
	}
	"a: || b:";
	string(a)+"  || "+string(b+1);
return("done");
}
ring R=(32003,e),(x,y,z),dp;
//set minimal polynomial here
string s="minpoly=e2+e+1";
//uncomment the next line if you want to use min. poly.
//execute(s);

//list of lines in format a,b,c, where ax+by+cz=0
//for example 2x-y+3z=0 gives 2,-1,3

//configuration A(31,3) from Grunbaum list
list L=0, 0, 1 ,  0, 1, 0 ,  0, 1, 1 ,  0, 1, 2 ,  0, 1, 3 ,  0, 1, 4 ,  0, 2, 3 ,  0, 2, 5 ,  1, 0, 0 ,  1, 0, 1 ,  1, 0, 2 , 
1, 1, 1 ,  1, 1, 2 ,  1, 1, 3 ,  1, 1, 4 ,  1, 1, 5 ,  1, 2, 3 ,  1, 2, 4 ,  1, 2, 5 ,  1, 2, 6 ,  1, 2, 7 ,  1, 3, 6 , 
1, 3, 7 ,  1, 3, 8 ,  2, 2, 5 ,  2, 2, 7 ,  2, 3, 7 ,  2, 3, 8 ,  2, 3, 9 ,  2, 4, 9 ,  2, 4, 11;
ePoints(L,20);
